Schur complement preconditioners for multiple saddle point problems of block tridiagonal form with application to optimization problems

The importance of Schur complement based preconditioners are well-established for classical saddle point problems in $\mathbb{R}^N \times \mathbb{R}^M$. In this paper we extend these results to multiple saddle point problems in Hilbert spaces $X_1\times X_2 \times \cdots \times X_n$. For such problems with a block tridiagonal Hessian and a well-defined sequence of associated Schur complements, sharp bounds for the condition number of the problem are derived which do not depend on the involved operators. These bounds can be expressed in terms of the roots of the difference of two Chebyshev polynomials of the second kind. If applied to specific classes of optimal control problems the abstract analysis leads to new existence results as well as to the construction of efficient preconditioners for the associated discretized optimality systems.

==> build.sh <==

#!/bin/sh
#
# Simple script for building book. Add flag --final to run bibtex,
# makeindex etc and build the final version of the book.
#echo "Hello world!"

export TEXINPUTS=".:"`pwd`"/packages:"

FILE=$1

if [ "x$2" = "x--final" ]; then
    pdflatex $FILE
    bibtex $FILE
    makeindex $FILE
    pdflatex $FILE
    pdflatex $FILE
    echo "Made with bib tex"
else
    pdflatex $FILE
    echo "Made without bib tex"
fi


==> cleanup.sh <==
rm *.synctex.gz
rm *.out
rm *.log
rm *.bbl
rm *.aux
rm *.blg

